Ozone: Fully Out-of-Order Choreographies

Choreographic programming is a paradigm for writing distributed applications. It allows programmers to write a single program, called a choreography, that can be compiled to generate correct implementations of each process in the application. Although choreographies provide good static guarantees, they can exhibit high latency when messages or processes are delayed. This is because processes in a choreography typically execute in a fixed, deterministic order, and cannot adapt to the order that messages arrive at runtime. In non-choreographic code, programmers can address this problem by allowing processes to execute out of order -- for instance by using futures or reactive programming. However, in choreographic code, out-of-order process execution can lead to serious and subtle bugs, called communication integrity violations (CIVs). In this paper, we develop a model of choreographic programming for out-of-order processes that guarantees absence of CIVs and deadlocks. As an application of our approach, we also introduce an API for safe non-blocking communication via futures in the choreographic programming language Choral. The API allows processes to execute out of order, participate in multiple choreographies concurrently, and to handle unordered data messages. We provide an illustrative evaluation of our API, showing that out-of-order execution can reduce latency and increase throughput by overlapping communication with computation.

==> choral.py <==
#!/bin/env python

import re

from pygments.lexer import Lexer, RegexLexer, include, bygroups, using, \
    this, combined, default, words
from pygments.token import Text, Comment, Operator, Keyword, Name, String, \
    Number, Punctuation, Whitespace
from pygments.util import shebang_matches
from pygments import unistring as uni

__all__ = ['ChoralLexer']


class ChoralLexer(RegexLexer):
    """
    For Java source code.
    """

    name = 'Choral'
    url = 'https://www.choral-lang.org/'
    aliases = ['choral']
    filenames = ['*.ch']
    mimetypes = ['text/x-java']
    version_added = ''

    flags = re.MULTILINE | re.DOTALL

    tokens = {
        'root': [
            (r'(^\s*)((?:(?:public|private|protected|static|strictfp)(?:\s+))*)(record)\b',
             bygroups(Whitespace, using(this), Keyword.Declaration), 'class'),
            (r'[^\S\n]+', Whitespace),
            (r'(//.*?)(\n)', bygroups(Comment.Single, Whitespace)),
            (r'/\*.*?\*/', Comment.Multiline),
            # keywords: go before method names to avoid lexing "throw new XYZ"
            # as a method signature
            (r'(assert|break|case|catch|continue|default|do|else|finally|for|'
             r'if|goto|instanceof|new|return|switch|this|throw|try|while)\b',
             Keyword),
            # method names
            (r'((?:(?:[^\W\d]|\$)[\w.\[\]$<>]*\s+)+?)'  # return arguments
             r'((?:[^\W\d]|\$)[\w$]*)'                  # method name
             r'(\s*)(\()',                              # signature start
             bygroups(using(this), Name.Function, Whitespace, Punctuation)),
            (r'@[^\W\d][\w.]*', Name.Decorator),
            (r'@\([\w., ]*\)', Name.Decorator), # Choral annotations can have names in parentheses
            (r'(abstract|const|enum|extends|final|implements|native|private|'
             r'protected|public|sealed|static|strictfp|super|synchronized|throws|'
             r'transient|volatile|yield)\b', Keyword.Declaration),
            (r'(boolean|byte|char|double|float|int|long|short|void)\b',
             Keyword.Type),
            (r'(package)(\s+)', bygroups(Keyword.Namespace, Whitespace), 'import'),
            (r'(true|false|null)\b', Keyword.Constant),
            (r'(class|interface)\b', Keyword.Declaration, 'class'),
            (r'(var)(\s+)', bygroups(Keyword.Declaration, Whitespace), 'var'),
            (r'(import(?:\s+static)?)(\s+)', bygroups(Keyword.Namespace, Whitespace),
             'import'),
            (r'"""\n', String, 'multiline_string'),
            (r'"', String, 'string'),
            (r"'\\.'|'[^\\]'|'\\u[0-9a-fA-F]{4}'", String.Char),
            (r'(\.)((?:[^\W\d]|\$)[\w$]*)', bygroups(Punctuation,
                                                     Name.Attribute)),
            (r'^(\s*)(default)(:)', bygroups(Whitespace, Keyword, Punctuation)),
            (r'^(\s*)((?:[^\W\d]|\$)[\w$]*)(:)', bygroups(Whitespace, Name.Label,
                                                          Punctuation)),
            (r'([^\W\d]|\$)[\w$]*', Name),
            (r'([0-9][0-9_]*\.([0-9][0-9_]*)?|'
             r'\.[0-9][0-9_]*)'
             r'([eE][+\-]?[0-9][0-9_]*)?[fFdD]?|'
             r'[0-9][eE][+\-]?[0-9][0-9_]*[fFdD]?|'
             r'[0-9]([eE][+\-]?[0-9][0-9_]*)?[fFdD]|'
             r'0[xX]([0-9a-fA-F][0-9a-fA-F_]*\.?|'
             r'([0-9a-fA-F][0-9a-fA-F_]*)?\.[0-9a-fA-F][0-9a-fA-F_]*)'
             r'[pP][+\-]?[0-9][0-9_]*[fFdD]?', Number.Float),
            (r'0[xX][0-9a-fA-F][0-9a-fA-F_]*[lL]?', Number.Hex),
            (r'0[bB][01][01_]*[lL]?', Number.Bin),
            (r'0[0-7_]+[lL]?', Number.Oct),
            (r'0|[1-9][0-9_]*[lL]?', Number.Integer),
            (r'[~^*!%&\[\]<>|+=/?-]', Operator),
            (r'[{}();:.,]', Punctuation),
            (r'\n', Whitespace)
        ],
        'class': [
            (r'\s+', Text),
            (r'([^\W\d]|\$)[\w$]*', Name.Class, '#pop')
        ],
        'var': [
            (r'([^\W\d]|\$)[\w$]*', Name, '#pop')
        ],
        'import': [
            (r'[\w.]+\*?', Name.Namespace, '#pop')
        ],
        'multiline_string': [
            (r'"""', String, '#pop'),
            (r'"', String),
            include('string')
        ],
        'string': [
            (r'[^\\"]+', String),
            (r'\\\\', String),  # Escaped backslash
            (r'\\"', String),  # Escaped quote
            (r'\\', String),  # Bare backslash
            (r'"', String, '#pop'),  # Closing quote
        ],
    }

